Simulation of catalytic reactions in open-cell foam structures

We describe a technique for particle-based simulations of heterogeneous catalysis in open-cell foam structures, which is based on isotropic Stochastic Rotation Dynamics (iSRD) together with Constructive Solid Geometry (CSG). The approach is validated by means of experimental results for the low temperature water-gas shift reaction in an open-cell foam structure modeled as inverse sphere packing. Considering the relation between Sherwood and Reynolds number, we find two distinct regimes meeting approximately at the strut size Reynolds number 10. For typical parameters from the literature, we find that the catalyst density in the washcoat can be reduced considerably without a notable loss of conversion efficiency. We vary the porosity to determine optimum open-cell foam structures, which combine low flow resistance with high conversion efficiency and find large porosity values to be favorable not only in the mass transfer limited regime but also in the intermediate regime.

==> figs/Data/ObstacleBoundary/ViscosityPoiseuille.m <==
clear
%  set (0, "defaultaxesfontname", "Helvetica")
%  set (0, "defaultaxesfontsize", 14)
%  set (0, "defaulttextfontname", "Helvetica")
%  set (0, "defaulttextfontsize", 16)
format long

% Read raw data in MATLAB:
data = dlmread('velocity-profile.dat');

L = 5.27808e-4
acceleration = 25e6

position = data(:,1)' - L/2;
velocity = data(:,4)';

Nx = numel(position);


range = (1*Nx/4:3*Nx/4);
x_data = position(range);
y_data = velocity(range);

%  [p,S] = polyfit(x_data,y_data,2);
%  
%  coefficients = p
%  
%  viscosity = - acceleration / (2 * p(1))
%  slip = p(3) - acceleration / (2 * viscosity) * (L/2) * (L/2)
%  
%  x = linspace(-L/2,L/2,100);
%  [y,delta] = polyconf(p,x,S,'alpha',0.01);
%  error_esimates = delta;

fitresult = fit(x_data',y_data','poly2')
ci = confint(fitresult,0.99)
viscosityL = - acceleration / (2 * ci(1,1))
viscosityR = - acceleration / (2 * ci(2,1))
slipL = ci(1,3) - acceleration / (2 * viscosityL) * (L/2) * (L/2)
slipR = ci(2,3) - acceleration / (2 * viscosityR) * (L/2) * (L/2)

viscosity = (viscosityL + viscosityR)/2;
slip = (slipL + slipR)/2;

x = linspace(-L/2,L/2,100);
%  y = acceleration/(2*viscosity) * ((L/2)*(L/2) - x.*x) + slip;
y = (ci(1,1) + ci(2,1))/2 * x.*x + (ci(1,2) + ci(2,2))/2 * x + (ci(1,3) + ci(2,3))/2;

%  figure
plot(position, velocity, 'r-', x, y, 'b-.', 'markersize',3);
axis([-L/2 +L/2 0.0 ceil(max(velocity)/10)*10])
title(strcat('Viscosity = ', num2str(viscosity)));
xlabel('position');
ylabel('velocity');
legend('data', 'parabolic fit', 'Location', 'northeast');
grid; grid minor;

print('velocity_profile_fit','-dpdf')


==> figs/Data/T453K_1atm_1090/Fitting_conversion_rate/UpToCenter/fit_average_conversion_rate.m <==
clear;

data = dlmread('./conversion_rate.dat', ' ');
x = data(:,3);
y = data(:,6);


fitFunc = fittype('2.773 / ( 1 + a/(x + 0.27)^3 )');
FIT = fit(x, y, fitFunc, 'StartPoint', [0])

plot(FIT, x, y)
legend('Location', 'Best')

coeffs = coeffvalues(FIT);

format long;
a = coeffs(1)


==> figs/Data/T453K_1atm_1090/Fitting_conversion_rate/UpToCenter/fit_conversion_rate.m <==
clear;

data = dlmread('./conversion_rate.dat', ' ');
x = data(:,3);
y = data(:,8);


fitFunc = fittype('0.7830 / ( 1 + a/(x + 0.27)^3 )');
FIT = fit(x, y, fitFunc, 'StartPoint', [0])

plot(FIT, x, y)
legend('Location', 'Best')

coeffs = coeffvalues(FIT);

format long;
a = coeffs(1)


==> figs/Data/T453K_1atm_1090/Fitting_conversion_rate/UpToOutlet/fit_conversion_rate.m <==
clear;

data = dlmread('./conversion_rate.dat', ' ');
x = log10(data(:,1));
y = data(:,8);


fitFunc = fittype('0.925 / ( 1 + 10^(-(x+a)) )');
FIT = fit(x, y, fitFunc, 'StartPoint', [1])

plot(FIT, x, y)
legend('Location', 'Best')

coeffs = coeffvalues(FIT);

format long;
a = coeffs(1)


==> figs/Data/T453K_1atm_1090/Fitting_conversion_rate/UpToOutlet/fit_effective_conversion_rate.m <==
clear;

data = dlmread('./conversion_rate.dat', ' ');
x = log10(data(:,1));
y = -log(1-data(:,8));


fitFunc = fittype('2.60 / ( 1 + 10^(-(x+a)) )');
FIT = fit(x, y, fitFunc, 'StartPoint', [1])

plot(FIT, x, y)
legend('Location', 'Best')

coeffs = coeffvalues(FIT);

format long;
a = coeffs(1)


==> figs/Data/T453K_1atm_1e-0rrc/MatLab_computations/length_over_efficiency.m <==
clear;
close all;

data = dlmread('../results_vary_k_NEW.dat', ' ');
DsDc = data(:,2);
porosity          = data(:,3);
specificSurface   = data(:,4);
cellVolume        = data(:,7);
pressureDrop      = data(:,14);
averageConversion = data(:,18);

totalConversion = linspace(0.9,0.99,100);
catalystLength  = zeros(numel(porosity), numel(totalConversion));

for i = 1:numel(porosity)
    catalystLength(i,:) = log(1 - totalConversion) / averageConversion(i);
end

figure(1)
hold on;
for i = 1:numel(porosity)
    semilogx(-log(1 - totalConversion), catalystLength(i,:));
end
xlabel('-ln(1 - eta)')
ylabel('catalyst lenght')
legend(num2str(DsDc(1)), num2str(DsDc(2)), num2str(DsDc(3)), num2str(DsDc(4)), num2str(DsDc(5)), 'location', 'best')
hold off;

figure(2)
hold on;
for i = 1:numel(porosity)
    semilogx(-log(1 - totalConversion), pressureDrop(i) * catalystLength(i,:));
end
xlabel('-ln(1 - eta)')
ylabel('total pressure drop')
legend(num2str(DsDc(1)), num2str(DsDc(2)), num2str(DsDc(3)), num2str(DsDc(4)), num2str(DsDc(5)), 'location', 'best')
hold off;

figure(3)
hold on;
for i = 1:numel(porosity)
    semilogx(-log(1 - totalConversion), specificSurface(i) * cellVolume(i) * catalystLength(i,:));
end
xlabel('-ln(1 - eta)')
ylabel('total reactive surface')
legend(num2str(DsDc(1)), num2str(DsDc(2)), num2str(DsDc(3)), num2str(DsDc(4)), num2str(DsDc(5)), 'location', 'best')
hold off;


==> figs/Data/T453K_1atm_1e-4rrc/MatLab_computations/length_over_efficiency.m <==
clear;
close all;

data = dlmread('../results_vary_k_NEW.dat', ' ');
DsDc = data(:,2);
porosity          = data(:,3);
specificSurface   = data(:,4);
cellVolume        = data(:,7);
pressureDrop      = data(:,14);
averageConversion = data(:,18);

totalConversion = linspace(0.9,0.99,100);
catalystLength  = zeros(numel(porosity), numel(totalConversion));

for i = 1:numel(porosity)
    catalystLength(i,:) = log(1 - totalConversion) / averageConversion(i);
end

figure(1)
hold on;
for i = 1:numel(porosity)
    semilogx(-log(1 - totalConversion), catalystLength(i,:));
end
xlabel('-ln(1 - eta)')
ylabel('catalyst lenght')
legend(num2str(DsDc(1)), num2str(DsDc(2)), num2str(DsDc(3)), num2str(DsDc(4)), num2str(DsDc(5)), 'location', 'best')
hold off;

figure(2)
hold on;
for i = 1:numel(porosity)
    semilogx(-log(1 - totalConversion), pressureDrop(i) * catalystLength(i,:));
end
xlabel('-ln(1 - eta)')
ylabel('total pressure drop')
legend(num2str(DsDc(1)), num2str(DsDc(2)), num2str(DsDc(3)), num2str(DsDc(4)), num2str(DsDc(5)), 'location', 'best')
hold off;

figure(3)
hold on;
for i = 1:numel(porosity)
    semilogx(-log(1 - totalConversion), specificSurface(i) * cellVolume(i) * catalystLength(i,:));
end
xlabel('-ln(1 - eta)')
ylabel('total reactive surface')
legend(num2str(DsDc(1)), num2str(DsDc(2)), num2str(DsDc(3)), num2str(DsDc(4)), num2str(DsDc(5)), 'location', 'best')
hold off;


==> figs/Data/Validation/FITSherwoodNumber/FitSherwoodMatlab/fitSh.m <==
clear;
clc;

data = dlmread('./SherwoodGiani.dat', ' ');
Re = data(:,1);
Sh = data(:,2);

upperLim = 10;

x = Re(Re < upperLim);
y = Sh(Re < upperLim);

fitFunc = fittype('a*(x^2 + b*x)/(x^2 + c*x + d)');
FIT = fit(x, y, fitFunc, 'StartPoint', [1.8,1,1,1])

plot(FIT, Re, Sh)
xlim([0 20])
legend('Location', 'Best')

coeffs = coeffvalues(FIT);

format long;

a = coeffs(1)
b = coeffs(2)
c = coeffs(3)
d = coeffs(4)
